Enabling Cost-Effective Blockchain Applications via Workload-Adaptive Transaction Execution

As transaction fees skyrocket today, blockchains become increasingly expensive, hurting their adoption in broader applications. This work tackles the saving of transaction fees for economic blockchain applications. The key insight is that other than the existing "default" mode to execute application logic fully on-chain, i.e., in smart contracts, and in fine granularity, i.e., user request per transaction, there are alternative execution modes with advantages in cost-effectiveness. On Ethereum, we propose a holistic middleware platform supporting flexible and secure transaction executions, including off-chain states and batching of user requests. Furthermore, we propose control-plane schemes to adapt the execution mode to the current workload for optimal runtime cost. We present a case study on the institutional accounts (e.g., coinbase.com) intensively sending Ether on Ethereum blockchains. By collecting real-life transactions, we construct workload benchmarks and show that our work saves 18% ~ 47% per invocation than the default baseline while introducing 1.81 ~ 16.59 blocks delay.

==> figures/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '25 0 25 0' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> figures3/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '25 0 25 0' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures3/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures3/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> sty/sig-alternate/sigalt-template/ttclean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> sty/sig-alternate/sigalt-template/ttlatex.sh <==
PS2PDF_OPTS="-q -sPAPERSIZE=letter -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true"

DVIPS_OPTS="-Pdownload35 -P distiller -q -G0 -tletter" 
#-P cmz

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text='\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"' \def\TTUT{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi

./ttclean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
bibtex "$filename"
latex "$config_text\input{$filename}"
latex "$config_text\input{$filename}"
dvips $DVIPS_OPTS "$filename" -o "$filename".ps
ps2pdf $PS2PDF_OPTS "$filename".ps "$filename".pdf
pdffonts "$filename".pdf
evince $filename.pdf &

